A high numerical aperture (NA = 0.92) objective lens for imaging and addressing of cold atoms

We have designed, built, and characterized a high-resolution objective lens that is compatible with an ultra-high vacuum environment. The lens system exploits the principle of the Weierstrass-sphere solid immersion lens to reach a numerical aperture (NA) of 0.92. Tailored to the requirements of optical lattice experiments, the objective lens features a relatively long working distance of 150 micrometers. Our two-lens design is remarkably insensitive to mechanical tolerances in spite of the large NA. Additionally, we demonstrate the application of a tapered optical fiber tip, as used in scanning near-field optical microscopy, to measure the point spread function of a high NA optical system. From the point spread function, we infer the wavefront aberration for the entire field of view of about 75 micrometers. Pushing the NA of an optical system to its ultimate limit enables novel applications in quantum technologies such as quantum control of atoms in optical microtraps with an unprecedented spatial resolution and photon collection efficiency.

==> anc/IAP_UBONN_AtomObjective_399nm.len <==
// OSLO 6.1 20568 16980  6502
LEN NEW "Camera Lens System" 11.599 5
EBR  10.6
GIH  0.0375
DES  "C. Robens"
UNI  1.0
SNO6 "geniierf_lt 0.610811756962 25.0 1.00 -0.90 0.90 0.80 -0.80 0.80 0.70 1.0 1.0"
// SRF 0
AIR 
TH   1.0e+22
AP  3.233115087e+19
NXT  // SRF 1
GLA N-SF10    
RD   23.108313144
TH   12.0
AP  12.5
CC   -0.668593
AD    1.238e-06
AE   -2.9832e-08
AF   2.8085e-10
AG   -1.454e-12
NXT  // SRF 2
AIR 
TH   1.0
AP  12.5
NXT  // SRF 3
GLA N-SF10    
RD   10.95886
TH   14.973
AP  10.0
NXT  // SRF 4
AIR 
TH   0.15033
AP  10.0
NXT  // SRF 5
AIR 
AP  5.0
DRW ON
CBK  1
WV 0.399
WW 1.0
END  5
DLRS 3
DLNR  0 21
OPDF 8.8552009868e-08
OPOC "geniiops"
VAR NEW
V 1 1 0 CV 0.0 0.0 1.0 0.0000125
V 2 1 0 CC 0.0 0.0 1.0 0.0001
V 3 2 0 TH 0.5 10000.0 1.0 0.0008
V 4 3 0 TH 0.5 100.0 1.0 0.0008
V 5 3 0 CV 0.0 0.0 1.0 0.0000125
END
OPE NEW
O 1 "OCM1" 0.0 "_Dy tol"
O 2 "OCM2" 0.0 "_2.1 Dy"
O 3 "OCM3" 0.0 "_2.8 Dy"
O 4 "OCM4" 0.0 "_3 Dy"
O 5 "OCM5" 0.0 "_4 Dy"
O 6 "OCM6" 0.0 "_up Dy/3"
O 7 "OCM7" 0.0 "_3.2 up Dy"
O 8 "OCM8" 0.0 "_Fnb tol"
O 9 "OCM9/OCM8" 1.0 "Fnb diff"
O 10 "OCM10/OCM4" 1.0 "Focus diff"
O 11 "OCM11/OCM1" 0.0 "Axial DY"
O 12 "OCM12/OCM6" 1.0 "Axial OPD"
O 13 "OCM13/OCM6" 0.0 "Axial DMD"
O 14 "OCM14" 0.0 "_0.7 Dstol"
O 15 "OCM15" 0.0 "_0.7 Dist"
O 16 "OCM15/OCM14" 0.0 "0.7 Dist"
O 17 "OCM17/OCM2" 0.0 "0.7 YFS"
O 18 "OCM18/OCM2" 0.0 "0.7 XFS"
O 19 "OCM19/OCM7" 1.0 "0.7 Coma"
O 20 "OCM20/OCM3" 0.0 "0.7 DY U"
O 21 "OCM21/OCM6" 0.0 "0.7 OPD U"
O 22 "OCM22/OCM6" 0.0 "0.7 DMD U"
O 23 "OCM23/OCM3" 0.0 "0.7 DY L"
O 24 "OCM24/OCM6" 1.0 "0.7 OPD L"
O 25 "OCM25/OCM6" 0.0 "0.7 DMD L"
O 26 "OCM26/OCM3" 0.0 "0.7 Sag DX"
O 27 "OCM27/OCM1" 0.0 "0.7 Sag DY"
O 28 "OCM28/OCM6" 0.0 ".7 Sag OPD"
O 29 "OCM29" 0.0 "_1.0 Dstol"
O 30 "OCM30" 0.0 "_1.0 Dist"
O 31 "OCM30/OCM29" 0.0 "1.0 Dist"
O 32 "OCM32/OCM4" 0.0 "1.0 YFS"
O 33 "OCM33/OCM1" 0.0 "1.0 XFS"
O 34 "OCM34/OCM7" 0.0 "1.0 Coma"
O 35 "OCM35/OCM5" 0.0 "1.0 DY U"
O 36 "OCM36/OCM6" 0.0 "1.0 OPD U"
O 37 "OCM37/OCM6" 0.0 "1.0 DMD U"
O 38 "OCM38/OCM5" 0.0 "1.0 DY L"
O 39 "OCM39/OCM6" 0.0 "1.0 OPD L"
O 40 "OCM40/OCM6" 0.0 "1.0 DMD L"
O 41 "OCM41/OCM5" 0.0 "1.0 Sag DX"
O 42 "OCM42/OCM1" 0.0 "1.0 Sag DY"
O 43 "OCM43/OCM6" 0.0 "1 Sag OPD"
O 44 "OCM44" 0.0 "_f1_fymax"
O 45 "OCM45" 0.0 "_f2_fymin"
O 46 "OCM46" 0.0 "_f2_fymax"
O 47 "OCM47" 0.0 "_f2_fx"
O 48 "OCM48" 0.0 "_f3_fymin"
O 49 "OCM49" 0.0 "_f3_fymax"
O 50 "OCM50" 0.0 "_f3_fx"
END


==> anc/IAP_UBONN_AtomObjective_461nm.len <==
// OSLO 6.1 44017 16980  6502
LEN NEW "Camera Lens System" 11.71 5
EBR  10.8
GIH  0.0375
DES  "C. Robens"
UNI  1.0
SNO6 "geniierf_lt 0.610811756962 25.0 1.00 -0.90 0.90 0.80 -0.80 0.80 0.70 1.0 1.0"
// SRF 0
AIR 
TH   1.0e+22
AP  3.2024981276e+19
NXT  // SRF 1
GLA N-SF10    
RD   22.93373
TH   12.0
AP  12.5
CC   -0.6708
AD    1.329e-06
AE   -2.852e-08
AF   2.799e-10
AG   -1.471e-12
NXT  // SRF 2
AIR 
TH   1.0
AP  12.5
NXT  // SRF 3
GLA N-SF10    
RD   10.6418
TH   14.973
AP  10.0
NXT  // SRF 4
AIR 
TH   0.15034
AP  10.0
NXT  // SRF 5
AIR 
AP  5.0
DRW ON
CBK  1
WV 0.461
WW 1.0
END  5
DLRS 3
DLNR  0 21
OPDF 8.8552009868e-08
OPOC "geniiops"
VAR NEW
V 1 1 0 CV 0.0 0.0 1.0 0.0000125
V 2 1 0 CC 0.0 0.0 1.0 0.0001
V 3 2 0 TH 0.5 10000.0 1.0 0.0008
V 4 3 0 TH 0.5 100.0 1.0 0.0008
V 5 3 0 CV 0.0 0.0 1.0 0.0000125
END
OPE NEW
O 1 "OCM1" 0.0 "_Dy tol"
O 2 "OCM2" 0.0 "_2.1 Dy"
O 3 "OCM3" 0.0 "_2.8 Dy"
O 4 "OCM4" 0.0 "_3 Dy"
O 5 "OCM5" 0.0 "_4 Dy"
O 6 "OCM6" 0.0 "_up Dy/3"
O 7 "OCM7" 0.0 "_3.2 up Dy"
O 8 "OCM8" 0.0 "_Fnb tol"
O 9 "OCM9/OCM8" 1.0 "Fnb diff"
O 10 "OCM10/OCM4" 1.0 "Focus diff"
O 11 "OCM11/OCM1" 0.0 "Axial DY"
O 12 "OCM12/OCM6" 1.0 "Axial OPD"
O 13 "OCM13/OCM6" 0.0 "Axial DMD"
O 14 "OCM14" 0.0 "_0.7 Dstol"
O 15 "OCM15" 0.0 "_0.7 Dist"
O 16 "OCM15/OCM14" 0.0 "0.7 Dist"
O 17 "OCM17/OCM2" 0.0 "0.7 YFS"
O 18 "OCM18/OCM2" 0.0 "0.7 XFS"
O 19 "OCM19/OCM7" 1.0 "0.7 Coma"
O 20 "OCM20/OCM3" 0.0 "0.7 DY U"
O 21 "OCM21/OCM6" 0.0 "0.7 OPD U"
O 22 "OCM22/OCM6" 0.0 "0.7 DMD U"
O 23 "OCM23/OCM3" 0.0 "0.7 DY L"
O 24 "OCM24/OCM6" 1.0 "0.7 OPD L"
O 25 "OCM25/OCM6" 0.0 "0.7 DMD L"
O 26 "OCM26/OCM3" 0.0 "0.7 Sag DX"
O 27 "OCM27/OCM1" 0.0 "0.7 Sag DY"
O 28 "OCM28/OCM6" 0.0 ".7 Sag OPD"
O 29 "OCM29" 0.0 "_1.0 Dstol"
O 30 "OCM30" 0.0 "_1.0 Dist"
O 31 "OCM30/OCM29" 0.0 "1.0 Dist"
O 32 "OCM32/OCM4" 0.0 "1.0 YFS"
O 33 "OCM33/OCM1" 0.0 "1.0 XFS"
O 34 "OCM34/OCM7" 0.0 "1.0 Coma"
O 35 "OCM35/OCM5" 0.0 "1.0 DY U"
O 36 "OCM36/OCM6" 0.0 "1.0 OPD U"
O 37 "OCM37/OCM6" 0.0 "1.0 DMD U"
O 38 "OCM38/OCM5" 0.0 "1.0 DY L"
O 39 "OCM39/OCM6" 0.0 "1.0 OPD L"
O 40 "OCM40/OCM6" 0.0 "1.0 DMD L"
O 41 "OCM41/OCM5" 0.0 "1.0 Sag DX"
O 42 "OCM42/OCM1" 0.0 "1.0 Sag DY"
O 43 "OCM43/OCM6" 0.0 "1 Sag OPD"
O 44 "OCM44" 0.0 "_f1_fymax"
O 45 "OCM45" 0.0 "_f2_fymin"
O 46 "OCM46" 0.0 "_f2_fymax"
O 47 "OCM47" 0.0 "_f2_fx"
O 48 "OCM48" 0.0 "_f3_fymin"
O 49 "OCM49" 0.0 "_f3_fymax"
O 50 "OCM50" 0.0 "_f3_fx"
END


==> anc/IAP_UBONN_AtomObjective_671nm.len <==
// OSLO 6.1 16042 16980  6502
LEN NEW "Camera Lens System" 11.865 5
EBR  11.0
GIH  0.0375
DES  "C. Robens"
UNI  1.0
SNO6 "geniierf_lt 0.610811756962 25.0 1.00 -0.90 0.90 0.80 -0.80 0.80 0.70 1.0 1.0"
// SRF 0
AIR 
TH   1.0e+22
AP  3.1604292907e+19
NXT  // SRF 1
GLA N-SF10    
RD   22.663705
TH   12.0
AP  12.5
CC   -0.6519
AD    1.218e-06
AE   -2.9313e-08
AF   2.97266e-10
AG   -1.555e-12
NXT  // SRF 2
AIR 
TH   1.0
AP  12.5
NXT  // SRF 3
GLA N-SF10    
RD   10.2298
TH   14.973
AP  10.0
NXT  // SRF 4
AIR 
TH   0.15025
AP  10.0
NXT  // SRF 5
AIR 
AP  5.0
DRW ON
CBK  1
WV 0.671
WW 1.0
END  5
DLRS 3
DLNR  0 21
OPDF 8.8552009868e-08
OPOC "geniiops"
VAR NEW
V 1 1 0 CV 0.0 0.0 1.0 0.0000125
V 2 1 0 CC 0.0 0.0 1.0 0.0001
V 3 2 0 TH 0.5 10000.0 1.0 0.0008
V 4 3 0 TH 0.5 100.0 1.0 0.0008
V 5 3 0 CV 0.0 0.0 1.0 0.0000125
END
OPE NEW
O 1 "OCM1" 0.0 "_Dy tol"
O 2 "OCM2" 0.0 "_2.1 Dy"
O 3 "OCM3" 0.0 "_2.8 Dy"
O 4 "OCM4" 0.0 "_3 Dy"
O 5 "OCM5" 0.0 "_4 Dy"
O 6 "OCM6" 0.0 "_up Dy/3"
O 7 "OCM7" 0.0 "_3.2 up Dy"
O 8 "OCM8" 0.0 "_Fnb tol"
O 9 "OCM9/OCM8" 1.0 "Fnb diff"
O 10 "OCM10/OCM4" 1.0 "Focus diff"
O 11 "OCM11/OCM1" 0.0 "Axial DY"
O 12 "OCM12/OCM6" 1.0 "Axial OPD"
O 13 "OCM13/OCM6" 0.0 "Axial DMD"
O 14 "OCM14" 0.0 "_0.7 Dstol"
O 15 "OCM15" 0.0 "_0.7 Dist"
O 16 "OCM15/OCM14" 0.0 "0.7 Dist"
O 17 "OCM17/OCM2" 0.0 "0.7 YFS"
O 18 "OCM18/OCM2" 0.0 "0.7 XFS"
O 19 "OCM19/OCM7" 1.0 "0.7 Coma"
O 20 "OCM20/OCM3" 0.0 "0.7 DY U"
O 21 "OCM21/OCM6" 0.0 "0.7 OPD U"
O 22 "OCM22/OCM6" 0.0 "0.7 DMD U"
O 23 "OCM23/OCM3" 0.0 "0.7 DY L"
O 24 "OCM24/OCM6" 1.0 "0.7 OPD L"
O 25 "OCM25/OCM6" 0.0 "0.7 DMD L"
O 26 "OCM26/OCM3" 0.0 "0.7 Sag DX"
O 27 "OCM27/OCM1" 0.0 "0.7 Sag DY"
O 28 "OCM28/OCM6" 0.0 ".7 Sag OPD"
O 29 "OCM29" 0.0 "_1.0 Dstol"
O 30 "OCM30" 0.0 "_1.0 Dist"
O 31 "OCM30/OCM29" 0.0 "1.0 Dist"
O 32 "OCM32/OCM4" 0.0 "1.0 YFS"
O 33 "OCM33/OCM1" 0.0 "1.0 XFS"
O 34 "OCM34/OCM7" 0.0 "1.0 Coma"
O 35 "OCM35/OCM5" 0.0 "1.0 DY U"
O 36 "OCM36/OCM6" 0.0 "1.0 OPD U"
O 37 "OCM37/OCM6" 0.0 "1.0 DMD U"
O 38 "OCM38/OCM5" 0.0 "1.0 DY L"
O 39 "OCM39/OCM6" 0.0 "1.0 OPD L"
O 40 "OCM40/OCM6" 0.0 "1.0 DMD L"
O 41 "OCM41/OCM5" 0.0 "1.0 Sag DX"
O 42 "OCM42/OCM1" 0.0 "1.0 Sag DY"
O 43 "OCM43/OCM6" 0.0 "1 Sag OPD"
O 44 "OCM44" 0.0 "_f1_fymax"
O 45 "OCM45" 0.0 "_f2_fymin"
O 46 "OCM46" 0.0 "_f2_fymax"
O 47 "OCM47" 0.0 "_f2_fx"
O 48 "OCM48" 0.0 "_f3_fymin"
O 49 "OCM49" 0.0 "_f3_fymax"
O 50 "OCM50" 0.0 "_f3_fx"
END


==> anc/IAP_UBONN_AtomObjective_780nm.len <==
// OSLO 6.1  3588 16980  6502
LEN NEW "Camera Lens System" 11.927 5
EBR  11.0
GIH  0.0375
DES  "C. Robens"
UNI  1.0
SNO6 "geniierf_lt 0.610811756962 25.0 1.00 -0.90 0.90 0.80 -0.80 0.80 0.70 1.0 1.0"
// SRF 0
AIR 
TH   1.0e+22
AP  3.1441515852e+19
NXT  // SRF 1
GLA N-SF10    
RD   22.45597
TH   12.0
AP  12.5
CC   -0.65374
AD    1.352e-06
AE   -2.9196e-08
AF   2.8675e-10
AG   -1.477e-12
NXT  // SRF 2
AIR 
TH   1.0
AP  12.5
NXT  // SRF 3
GLA N-SF10    
RD   10.19484
TH   14.973
AP  10.0
NXT  // SRF 4
AIR 
TH   0.15031
AP  10.0
NXT  // SRF 5
AIR 
AP  5.0
DRW ON
CBK  1
WV 0.78
WW 1.0
END  5
DLRS 3
DLNR  0 21
OPDF 8.8552009868e-08
OPOC "geniiops"
VAR NEW
V 1 1 0 CV 0.0 0.0 1.0 0.0000125
V 2 1 0 CC 0.0 0.0 1.0 0.0001
V 3 2 0 TH 0.5 10000.0 1.0 0.0008
V 4 3 0 TH 0.5 100.0 1.0 0.0008
V 5 3 0 CV 0.0 0.0 1.0 0.0000125
END
OPE NEW
O 1 "OCM1" 0.0 "_Dy tol"
O 2 "OCM2" 0.0 "_2.1 Dy"
O 3 "OCM3" 0.0 "_2.8 Dy"
O 4 "OCM4" 0.0 "_3 Dy"
O 5 "OCM5" 0.0 "_4 Dy"
O 6 "OCM6" 0.0 "_up Dy/3"
O 7 "OCM7" 0.0 "_3.2 up Dy"
O 8 "OCM8" 0.0 "_Fnb tol"
O 9 "OCM9/OCM8" 1.0 "Fnb diff"
O 10 "OCM10/OCM4" 1.0 "Focus diff"
O 11 "OCM11/OCM1" 0.0 "Axial DY"
O 12 "OCM12/OCM6" 1.0 "Axial OPD"
O 13 "OCM13/OCM6" 0.0 "Axial DMD"
O 14 "OCM14" 0.0 "_0.7 Dstol"
O 15 "OCM15" 0.0 "_0.7 Dist"
O 16 "OCM15/OCM14" 0.0 "0.7 Dist"
O 17 "OCM17/OCM2" 0.0 "0.7 YFS"
O 18 "OCM18/OCM2" 0.0 "0.7 XFS"
O 19 "OCM19/OCM7" 1.0 "0.7 Coma"
O 20 "OCM20/OCM3" 0.0 "0.7 DY U"
O 21 "OCM21/OCM6" 0.0 "0.7 OPD U"
O 22 "OCM22/OCM6" 0.0 "0.7 DMD U"
O 23 "OCM23/OCM3" 0.0 "0.7 DY L"
O 24 "OCM24/OCM6" 1.0 "0.7 OPD L"
O 25 "OCM25/OCM6" 0.0 "0.7 DMD L"
O 26 "OCM26/OCM3" 0.0 "0.7 Sag DX"
O 27 "OCM27/OCM1" 0.0 "0.7 Sag DY"
O 28 "OCM28/OCM6" 0.0 ".7 Sag OPD"
O 29 "OCM29" 0.0 "_1.0 Dstol"
O 30 "OCM30" 0.0 "_1.0 Dist"
O 31 "OCM30/OCM29" 0.0 "1.0 Dist"
O 32 "OCM32/OCM4" 0.0 "1.0 YFS"
O 33 "OCM33/OCM1" 0.0 "1.0 XFS"
O 34 "OCM34/OCM7" 0.0 "1.0 Coma"
O 35 "OCM35/OCM5" 0.0 "1.0 DY U"
O 36 "OCM36/OCM6" 0.0 "1.0 OPD U"
O 37 "OCM37/OCM6" 0.0 "1.0 DMD U"
O 38 "OCM38/OCM5" 0.0 "1.0 DY L"
O 39 "OCM39/OCM6" 0.0 "1.0 OPD L"
O 40 "OCM40/OCM6" 0.0 "1.0 DMD L"
O 41 "OCM41/OCM5" 0.0 "1.0 Sag DX"
O 42 "OCM42/OCM1" 0.0 "1.0 Sag DY"
O 43 "OCM43/OCM6" 0.0 "1 Sag OPD"
O 44 "OCM44" 0.0 "_f1_fymax"
O 45 "OCM45" 0.0 "_f2_fymin"
O 46 "OCM46" 0.0 "_f2_fymax"
O 47 "OCM47" 0.0 "_f2_fx"
O 48 "OCM48" 0.0 "_f3_fymin"
O 49 "OCM49" 0.0 "_f3_fymax"
O 50 "OCM50" 0.0 "_f3_fx"
END


==> anc/IAP_UBONN_AtomObjective_852nm.len <==
// OSLO 6.1 11044 16980  6502
LEN NEW "Camera Lens System" 11.954 5
EBR  11.0
GIH  0.0375
DES  "C. Robens"
UNI  1.0
SNO6 "geniierf_lt 0.610811756962 25.0 1.00 -0.90 0.90 0.80 -0.80 0.80 0.70 1.0 1.0"
// SRF 0
AIR 
TH   1.0e+22
AP  3.1369596847e+19
NXT  // SRF 1
GLA N-SF10    
RD   22.366
TH   12.0
AP  12.5
CC   -0.651
AD    1.33e-06
AE   -2.9e-08
AF   2.86e-10
AG   -1.47e-12
NXT  // SRF 2
AIR 
TH   1.0
AP  12.5
NXT  // SRF 3
GLA N-SF10    
RD   10.175
TH   14.973
AP  10.0
NXT  // SRF 4
AIR 
TH   0.15035
AP  10.0
NXT  // SRF 5
AIR 
AP  5.0
DRW ON
CBK  1
WV 0.85211
WW 1.0
END  5
DLRS 3
DLNR  0 21
OPDF 8.8552009868e-08
OPOC "geniiops"
VAR NEW
V 1 1 0 CV 0.0 0.0 1.0 0.0000125
V 2 1 0 CC 0.0 0.0 1.0 0.0001
V 3 2 0 TH 0.5 10000.0 1.0 0.0008
V 4 3 0 TH 0.5 100.0 1.0 0.0008
V 5 3 0 CV 0.0 0.0 1.0 0.0000125
END
OPE NEW
O 1 "OCM1" 0.0 "_Dy tol"
O 2 "OCM2" 0.0 "_2.1 Dy"
O 3 "OCM3" 0.0 "_2.8 Dy"
O 4 "OCM4" 0.0 "_3 Dy"
O 5 "OCM5" 0.0 "_4 Dy"
O 6 "OCM6" 0.0 "_up Dy/3"
O 7 "OCM7" 0.0 "_3.2 up Dy"
O 8 "OCM8" 0.0 "_Fnb tol"
O 9 "OCM9/OCM8" 1.0 "Fnb diff"
O 10 "OCM10/OCM4" 1.0 "Focus diff"
O 11 "OCM11/OCM1" 0.0 "Axial DY"
O 12 "OCM12/OCM6" 1.0 "Axial OPD"
O 13 "OCM13/OCM6" 0.0 "Axial DMD"
O 14 "OCM14" 0.0 "_0.7 Dstol"
O 15 "OCM15" 0.0 "_0.7 Dist"
O 16 "OCM15/OCM14" 0.0 "0.7 Dist"
O 17 "OCM17/OCM2" 0.0 "0.7 YFS"
O 18 "OCM18/OCM2" 0.0 "0.7 XFS"
O 19 "OCM19/OCM7" 1.0 "0.7 Coma"
O 20 "OCM20/OCM3" 0.0 "0.7 DY U"
O 21 "OCM21/OCM6" 0.0 "0.7 OPD U"
O 22 "OCM22/OCM6" 0.0 "0.7 DMD U"
O 23 "OCM23/OCM3" 0.0 "0.7 DY L"
O 24 "OCM24/OCM6" 1.0 "0.7 OPD L"
O 25 "OCM25/OCM6" 0.0 "0.7 DMD L"
O 26 "OCM26/OCM3" 0.0 "0.7 Sag DX"
O 27 "OCM27/OCM1" 0.0 "0.7 Sag DY"
O 28 "OCM28/OCM6" 0.0 ".7 Sag OPD"
O 29 "OCM29" 0.0 "_1.0 Dstol"
O 30 "OCM30" 0.0 "_1.0 Dist"
O 31 "OCM30/OCM29" 0.0 "1.0 Dist"
O 32 "OCM32/OCM4" 0.0 "1.0 YFS"
O 33 "OCM33/OCM1" 0.0 "1.0 XFS"
O 34 "OCM34/OCM7" 0.0 "1.0 Coma"
O 35 "OCM35/OCM5" 0.0 "1.0 DY U"
O 36 "OCM36/OCM6" 0.0 "1.0 OPD U"
O 37 "OCM37/OCM6" 0.0 "1.0 DMD U"
O 38 "OCM38/OCM5" 0.0 "1.0 DY L"
O 39 "OCM39/OCM6" 0.0 "1.0 OPD L"
O 40 "OCM40/OCM6" 0.0 "1.0 DMD L"
O 41 "OCM41/OCM5" 0.0 "1.0 Sag DX"
O 42 "OCM42/OCM1" 0.0 "1.0 Sag DY"
O 43 "OCM43/OCM6" 0.0 "1 Sag OPD"
O 44 "OCM44" 0.0 "_f1_fymax"
O 45 "OCM45" 0.0 "_f2_fymin"
O 46 "OCM46" 0.0 "_f2_fymax"
O 47 "OCM47" 0.0 "_f2_fx"
O 48 "OCM48" 0.0 "_f3_fymin"
O 49 "OCM49" 0.0 "_f3_fymax"
O 50 "OCM50" 0.0 "_f3_fx"
END

